VIS30K: A Collection of Figures and Tables from IEEE Visualization Conference Publications

We present the VIS30K dataset, a collection of 29,689 images that represents 30 years of figures and tables from each track of the IEEE Visualization conference series (Vis, SciVis, InfoVis, VAST). VIS30K's comprehensive coverage of the scientific literature in visualization not only reflects the progress of the field but also enables researchers to study the evolution of the state-of-the-art and to find relevant work based on graphical content. We describe the dataset and our semi-automatic collection process, which couples convolutional neural networks (CNN) with curation. Extracting figures and tables semi-automatically allows us to verify that no images are overlooked or extracted erroneously. To improve quality further, we engaged in a peer-search process for high-quality figures from early IEEE Visualization papers. With the resulting data, we also contribute VISImageNavigator (VIN, visimagenavigator.github.io), a web-based tool that facilitates searching and exploring VIS30K by author names, paper keywords, title and abstract, and years.

==> Data/_process-to-figures.py <==
#!/usr/bin/python

import os,sys
print("running Python " + sys.version)

import csv
import powerlaw
import math
import datetime
from geopy.distance import great_circle

# for visualizations
from plotly.offline import iplot, init_notebook_mode
import matplotlib.pyplot as plt
import numpy as np
import plotly.offline as py
import plotly.graph_objs as go
import plotly.io as pio

# change to directory of the script
pathOfTheScript = os.path.dirname(sys.argv[0])
os.chdir(pathOfTheScript)

############################################################################
# settings                                                                 #
############################################################################
############################################################################

figureAndTableSummary = []

dataFileName = "VIS 1990-2019 paper figures and tables - SummaryStat.csv"
with open(dataFileName, 'r', encoding='utf-8') as csvfile:
        dataReader = csv.reader(csvfile, delimiter=',', quotechar='"')
        headers = next(dataReader)[0:]
        for row in dataReader:
            newEntry = {key: str(value) for key, value in zip(headers, row[0:])}
            figureAndTableSummary.append(newEntry)
        csvfile.close()

totalEntryCount = len(figureAndTableSummary)
print("Read " + str(totalEntryCount) + " years.")

############################################
# visualizations: general
############################################
yearSequence = []
for i in range(0, totalEntryCount):
    yearSequence.append(figureAndTableSummary[i]['year'])

############################################
# visualizations: total image counts
############################################
imageCountTotalSequence = []
imageCountVisOrSciVisSequence = []
imageCountVisSequence = []
imageCountSciVisSequence = []
imageCountInfoVisSequence = []
imageCountVastSequence = []
for i in range(0, totalEntryCount):
    imageCountTotalSequence.append(int('0'+ figureAndTableSummary[i]['vis_fig']) + 
        int('0'+ figureAndTableSummary[i]['scivis_fig']) + 
        int('0'+ figureAndTableSummary[i]['infovis_fig']) + 
        int('0'+ figureAndTableSummary[i]['vast_fig']) +
        int('0'+ figureAndTableSummary[i]['vis_tbl']) + 
        int('0'+ figureAndTableSummary[i]['scivis_tbl']) + 
        int('0'+ figureAndTableSummary[i]['infovis_tbl']) + 
        int('0'+ figureAndTableSummary[i]['vast_tbl']))
    imageCountVisOrSciVisSequence.append(int('0'+ figureAndTableSummary[i]['vis_fig']) + 
        int('0'+ figureAndTableSummary[i]['scivis_fig']) +
        int('0'+ figureAndTableSummary[i]['vis_tbl']) + 
        int('0'+ figureAndTableSummary[i]['scivis_tbl']))
    imageCountVisSequence.append(int('0'+ figureAndTableSummary[i]['vis_fig']) + 
        int('0'+ figureAndTableSummary[i]['vis_tbl']))
    imageCountSciVisSequence.append(int('0'+ figureAndTableSummary[i]['scivis_fig']) +
        int('0'+ figureAndTableSummary[i]['scivis_tbl']))
    imageCountInfoVisSequence.append(int('0'+ figureAndTableSummary[i]['infovis_fig']) + 
        int('0'+ figureAndTableSummary[i]['infovis_tbl']))
    imageCountVastSequence.append(int('0'+ figureAndTableSummary[i]['vast_fig']) +
        int('0'+ figureAndTableSummary[i]['vast_tbl']))

width = 0.8
data = [
    go.Bar(
        x=yearSequence,
        y=imageCountTotalSequence,
		name='all tracks combined ',
        orientation = 'v',
        marker=dict( color='rgb(210,210,210)' ), # background: gray
        width=width,
    ),
    go.Bar(
        x=[float(i)-width/3.0 for i in yearSequence],
        y=imageCountVisSequence,
		name='Vis',
        orientation = 'v',
        marker=dict( color='rgb(251,175,63)' ), # vis, first years: orange
        width=width/3.0,
    ),
    go.Bar(
        x=[int(i)-width/3.0 for i in yearSequence],
        y=imageCountSciVisSequence,
		name='SciVis',
        orientation = 'v',
        marker=dict( color='rgb(27,117,187)' ), # scivis, from 2012: blue
        width=width/3.0,
    ),
    go.Bar(
        x=[float(i) for i in yearSequence],
        y=imageCountInfoVisSequence,
		name='InfoVis',
        orientation = 'v',
        marker=dict( color='rgb(239,64,54)' ), # infovis: red
        width=width/3.0,
    ),
    go.Bar(
        x=[float(i)+width/3.0 for i in yearSequence],
        y=imageCountVastSequence,
		name='VAST',
        orientation = 'v',
        marker=dict( color='rgb(56,180,73)' ), # vast: green
        width=width/3.0,
    )
]
layout = go.Layout(
    barmode = 'overlay',
)
fig = go.Figure(data=data, layout=layout)
py.plot(fig, filename='z_images-by-year.html', auto_open=False, show_link=False)
layout = go.Layout(
    width=2000,
    height=350,
    margin=dict(l=60, r=0, b=65, t=0, pad=4),
    font=dict(color='rgb(0,0,0)', size=25, family='Helvetica'),
    # xaxis = dict(tickfont = dict(size = 20)),
    xaxis = dict(tickangle=315, nticks=totalEntryCount+1),
    # yaxis = dict(nticks=9),
    # showlegend=False,
	legend=dict(x=0.03, y=1.0, font=dict(size=20),bordercolor='rgb(0,0,0)',borderwidth=1, bgcolor = 'white'),
    barmode = 'overlay',
    paper_bgcolor='rgba(0,0,0,0)',
    plot_bgcolor='rgba(0,0,0,0)',
    yaxis=dict(
        gridwidth=1,
        gridcolor='rgb(230,230,230)',
        zeroline=True,
        zerolinewidth=1,
        zerolinecolor='#2a3f5f',
    ),
)
annotations = []
for i in range(0, totalEntryCount):
    annotations.append(dict(
        xref='x', yref='y', x = yearSequence[i], y = imageCountTotalSequence[i] + 100, xanchor = 'center', yanchor = 'middle',
        text = str(imageCountTotalSequence[i]),
        font = dict(color='rgb(0,0,0)', size=20.0),
        showarrow=False
    ))
layout['annotations'] = annotations
fig = go.Figure(data=data, layout=layout)
pio.write_image(fig, 'z_images-by-year.pdf')

############################################
# visualizations: total image counts
############################################
imageAverageTotalSequence = []
imageAverageVisOrSciVisSequence = []
imageAverageVisSequence = []
imageAverageSciVisSequence = []
imageAverageInfoVisSequence = []
imageAverageVastSequence = []
for i in range(0, totalEntryCount):
    if imageCountTotalSequence[i] > 0:
        imageAverageTotalSequence.append(float(imageCountTotalSequence[i]) /
            (float('0'+ figureAndTableSummary[i]['# of vis paper pages']) + 
            float('0'+ figureAndTableSummary[i]['# of sciVis paper pages']) + 
            float('0'+ figureAndTableSummary[i]['# of InfoVis paper pages']) + 
            float('0'+ figureAndTableSummary[i]['# of VAST paper pages'])))
    else: imageAverageTotalSequence.append(0.0)
    if imageCountVisOrSciVisSequence[i] > 0:
        imageAverageVisOrSciVisSequence.append(float(imageCountVisOrSciVisSequence[i]) /
            (float('0'+ figureAndTableSummary[i]['# of vis paper pages']) + 
            float('0'+ figureAndTableSummary[i]['# of sciVis paper pages'])))
    else: imageAverageVisOrSciVisSequence.append(0.0)
    if imageCountVisSequence[i] > 0:
        imageAverageVisSequence.append(float(imageCountVisSequence[i]) /
            (float('0'+ figureAndTableSummary[i]['# of vis paper pages'])))
    else: imageAverageVisSequence.append(0.0)
    if imageCountSciVisSequence[i] > 0:
        imageAverageSciVisSequence.append(float(imageCountSciVisSequence[i]) /
            (float('0'+ figureAndTableSummary[i]['# of sciVis paper pages'])))
    else: imageAverageSciVisSequence.append(0.0)
    if imageCountInfoVisSequence[i] > 0:
        imageAverageInfoVisSequence.append(float(imageCountInfoVisSequence[i]) /
            (float('0'+ figureAndTableSummary[i]['# of InfoVis paper pages'])))
    else: imageAverageInfoVisSequence.append(0.0)
    if imageCountVastSequence[i] > 0:
        imageAverageVastSequence.append(float(imageCountVastSequence[i]) /
            (float('0'+ figureAndTableSummary[i]['# of VAST paper pages'])))
    else: imageAverageVastSequence.append(0.0)

width = 0.8
data = [
    go.Bar(
		name='all tracks combined ',
        x=yearSequence,
        y=imageAverageTotalSequence,
        orientation = 'v',
        marker=dict( color='rgb(210,210,210)' ), # background: gray
        width=width,
    ),
    go.Bar(
		name='Vis',
        x=[float(i)-width/3.0 for i in yearSequence],
        y=imageAverageVisSequence,
        orientation = 'v',
        marker=dict( color='rgb(251,175,63)' ), # vis, first years: orange
        width=width/3.0,
    ),
    go.Bar(
		name='SciVis',
        x=[int(i)-width/3.0 for i in yearSequence],
        y=imageAverageSciVisSequence,
        orientation = 'v',
        marker=dict( color='rgb(27,117,187)' ), # scivis, from 2012: blue
        width=width/3.0,
    ),
    go.Bar(
		name='InfoVis',
        x=[float(i) for i in yearSequence],
        y=imageAverageInfoVisSequence,
        orientation = 'v',
        marker=dict( color='rgb(239,64,54)' ), # infovis: red
        width=width/3.0,
    ),
    go.Bar(
		name='VAST',
        x=[float(i)+width/3.0 for i in yearSequence],
        y=imageAverageVastSequence,
        orientation = 'v',
        marker=dict( color='rgb(56,180,73)' ), # vast: green
        width=width/3.0,
    )
]
layout = go.Layout(
    barmode = 'overlay',
)
fig = go.Figure(data=data, layout=layout)
py.plot(fig, filename='z_average-images-by-year.html', auto_open=False, show_link=False)
layout = go.Layout(
    width=2000,
    height=350,
    margin=dict(l=60, r=0, b=65, t=0, pad=4),
    font=dict(color='rgb(0,0,0)', size=25, family='Helvetica'),
    # xaxis = dict(tickfont = dict(size = 20)),
    xaxis = dict(tickangle=315, nticks=totalEntryCount+1),
    # yaxis = dict(nticks=9),
    showlegend=False,
    barmode = 'overlay',
    paper_bgcolor='rgba(0,0,0,0)',
    plot_bgcolor='rgba(0,0,0,0)',
    yaxis=dict(
        gridwidth=1,
        gridcolor='rgb(230,230,230)',
        zeroline=True,
        zerolinewidth=1,
        zerolinecolor='#2a3f5f',
    ),
)
annotations = []
for i in range(0, totalEntryCount):
    annotations.append(dict(
        xref='x', yref='y', x = int(yearSequence[i]) + width * 0.55, y = imageAverageTotalSequence[i] + 0.1, xanchor = 'right', yanchor = 'middle',
        text = str("{:.1f}".format(round(imageAverageTotalSequence[i], 1))),
        font = dict(color='rgb(0,0,0)', size=20.0),
        showarrow=False
    ))
layout['annotations'] = annotations
fig = go.Figure(data=data, layout=layout)
pio.write_image(fig, 'z_average-images-by-year.pdf')


